Bootstrapping line defects in $\mathcal{N}=2$ theories

We study half-BPS line defects in $\mathcal{N}=2$ superconformal theories using the bootstrap approach. We concentrate on local excitations constrained to the defect, which means the system is a $1d$ defect CFT with $\mathfrak{osp}(4^*|2)$ symmetry. In order to study correlation functions we construct a suitable superspace, and then use the Casimir approach to calculate a collection of new superconformal blocks. Special emphasis is given to the displacement operator, which controls deformations orthogonal to the defect and is always present in a defect CFT. After setting up the crossing equations we proceed with a numerical and analytical bootstrap analysis. We obtain numerical bounds on the CFT data and compare them to known solutions. We also present an analytic perturbative solution to the crossing equations, and argue that this solution captures line defects in $\mathcal{N}=2$ gauge theories at strong coupling.

==> anc/N2_line.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Bootstrapping line defects in \[ScriptCapitalN]=2 theories*)


(* ::Subsection:: *)
(*Shortening conditions, Casimir equations and solutions*)


(* ::Subsubsection::Closed:: *)
(*Shortening conditions*)


shorteningConditions12={
	f[2]->Function[z$,-(((-1+z$) (2+z$) f[0]'[z$])/(24 z$))-1/48 (-1+z$)^2 f[0]'[z$]],
	f[3]->Function[z$,((2+z$) f[1][z$])/(6 z$)+((-1+z$) f[0]'[z$])/(6 z$)+1/6 (-1+z$) f[1]'[z$]],
	f[4]->Function[z$,f[1][z$]/(4 z$)+1/2 (-1-z$) f[6][z$]+z$ f[8][z$]-((-1+z$) f[0]'[z$])/(8 z$)-1/4 (-1+z$) z$ f[6]'[z$]],
	f[5]->Function[z$,-(f[1][z$]/(2 z$))],
	f[6]->Function[z$,f[1][z$]/(3 z$)-f[0]'[z$]/(6 z$)-1/6 f[1]'[z$]],
	f[7]->Function[z$,f[0]'[z$]/(12 z$)-1/48 f[0]''[z$]],
	f[8]->Function[z$,12 z$ f[9][z$]+1/24 f[0]''[z$]-1/4 f[1]''[z$]+1/96 (-12+5 z$) f[0]''[z$]
		+1/8 (1-z$) f[1]''[z$]-1/96 (-1+z$) (4+z$) f[0]'''[z$]-1/192 (-1+z$)^2 z$ f[0]''''[z$]]};
shorteningConditions34={
	f[9]->Function[z$,-(((2+z$) f[1][z$])/(144 z$^3))-((2+z$+z$^2) f[0]'[z$])/(288 z$^3)+((2+z$) f[1]'[z$])/(144 z$^2)
		-((-8-4 z$+5 z$^2) f[0]''[z$])/(1152 z$^2)+((-1+z$) f[1]''[z$])/(144 z$)+((-1+z$) (4+z$) f[0]'''[z$])/(1152 z$)+((-1+z$)^2 f[0]''''[z$])/2304]
};


(* ::Subsubsection::Closed:: *)
(*Casimir equations*)


casimirEqs\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]={
	-z^2((z-1)f[0]''[z]+f[0]'[z])-4 z f[1][z]-c2 f[0][z],
	- z(z-1) (z f[1]''[z]+4 f[1]'[z]) +(2-z)(2 f[1][z]+1/2 f[0]'[z])-c2 f[1][z]
};
casimirEqs\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalO]\[ScriptCapitalO]={
	-c2 f[0][z]-4 z f[1][z]-z^2 f[0]'[z]-(-1+z) z^2 f[0]''[z],
	-16 (-10+2 c2+3 z) f[1][z]+2304 z^3 f[9][z]+8 (6+(-1+z) z) f[0]'[z]+48 (2-3 z) z f[1]'[z]+2 z (-8+z (-4+5 z)) f[0]''[z]
		-48 (-1+z) z^2 f[1]''[z]-2 (-1+z) z^2 (4+z) \!\(\*SuperscriptBox[\(f[0]\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[z]-(-1+z)^2 z^3 \!\(\*SuperscriptBox[\(f[0]\), 
TagBox[
RowBox[{"(", "4", ")"}],
Derivative],
MultilineFunction->None]\)[z],
	(-2+c2)^2 c2 f[0][z]+z^2 (3 c2^2+2 c2 (-5+6 z)+4 z (-8+9 z)) f[0]'[z]
		+z^2 (3 c2^2 (-1+z)+4 z (-6+7 z) (-4+9 z)+2 c2 (5+z (-23+21 z))) f[0]''[z]
		+2 z^3 (-16+6 c2 (-1+z) (-1+2 z)+z (138+z (-284+165 z))) \!\(\*SuperscriptBox[\(f[0]\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[z]
		+(-1+z) z^4 (38+3 c2 (-1+z)+2 z (-79+69 z)) \!\(\*SuperscriptBox[\(f[0]\), 
TagBox[
RowBox[{"(", "4", ")"}],
Derivative],
MultilineFunction->None]\)[z]+3 (-1+z)^2 z^5 (-4+7 z) \!\(\*SuperscriptBox[\(f[0]\), 
TagBox[
RowBox[{"(", "5", ")"}],
Derivative],
MultilineFunction->None]\)[z]+(-1+z)^3 z^6 \!\(\*SuperscriptBox[\(f[0]\), 
TagBox[
RowBox[{"(", "6", ")"}],
Derivative],
MultilineFunction->None]\)[z]
};
casimirEqs\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]={
	-c2 f[0][z]-4 z f[1][z]-z^2 f[0]'[z]+z^2 (f[0]'')[z]-z^3 (f[0]'')[z],
	8 f[1][z]-4 c2 f[1][z]-4 z f[1][z]+24 z f[4][z]-24 z f[5][z]+z f[0]'[z]+8 z f[1]'[z]-12 z^2 f[1]'[z]
		-z (f[0]'')[z]+z^2 (f[0]'')[z]+4 z^2 (f[1]'')[z]-4 z^3 (f[1]'')[z],
	2 f[1][z]-8 c2 f[2][z]-12 f[3][z]+8 z f[3][z]+f[0]'[z]-2 f[1]'[z]+2 z f[1]'[z]+32 z f[2]'[z]-24 z^2 f[2]'[z]
		-4 z f[3]'[z]+4 z^2 f[3]'[z]-(f[0]'')[z]+z (f[0]'')[z]+8 z^2 (f[2]'')[z]-8 z^3 (f[2]'')[z],
	24 f[3][z]-8 c2 f[3][z]-16 z f[3][z]+8 f[4][z]+16 z f[4][z]-40 f[5][z]+16 z f[5][z]-f[0]'[z]-4 f[1]'[z]
		-16 z f[2]'[z]+32 z f[3]'[z]-32 z^2 f[3]'[z]-8 z f[4]'[z]+8 z^2 f[4]'[z]-8 z f[5]'[z]+8 z^2 f[5]'[z]
		+(f[0]'')[z]-z (f[0]'')[z]+8 z^2 (f[3]'')[z]-8 z^3 (f[3]'')[z],
	-4 f[1][z]-24 f[3][z]-16 f[4][z]-8 c2 f[4][z]-32 z f[4][z]-24 f[6][z]+12 z f[6][z]+24 z f[8][z]+8 f[1]'[z]
		-6 z f[1]'[z]-6 z f[3]'[z]+32 z f[4]'[z]-40 z^2 f[4]'[z]-6 z f[6]'[z]+6 z^2 f[6]'[z]+z (f[1]'')[z]
		-z^2 (f[1]'')[z]+8 z^2 (f[4]'')[z]-8 z^3 (f[4]'')[z],
	-2 f[1][z]+12 f[3][z]+80 f[5][z]-8 c2 f[5][z]-32 z f[5][z]+12 f[6][z]+12 z f[6][z]-24 z f[8][z]+4 f[1]'[z]
		-6 z f[3]'[z]+32 z f[5]'[z]-40 z^2 f[5]'[z]-6 z f[6]'[z]+6 z^2 f[6]'[z]-z (f[1]'')[z]+z^2 (f[1]'')[z]
		+8 z^2 (f[5]'')[z]-8 z^3 (f[5]'')[z],
	4 f[1][z]+8 f[4][z]-40 f[5][z]+24 f[6][z]-8 c2 f[6][z]-48 z f[6][z]+32 z f[7][z]-f[0]'[z]-4 f[1]'[z]
		+4 z f[1]'[z]-8 z f[4]'[z]-8 z f[5]'[z]+32 z f[6]'[z]-48 z^2 f[6]'[z]-16 z f[7]'[z]+16 z^2 f[7]'[z]
		+(f[0]'')[z]-z (f[0]'')[z]+8 z^2 (f[6]'')[z]-8 z^3 (f[6]'')[z],
	-12 f[6][z]-8 c2 f[7][z]-64 z f[7][z]+f[0]'[z]-2 f[1]'[z]-4 z f[6]'[z]+32 z f[7]'[z]-56 z^2 f[7]'[z]
		-(f[0]'')[z]+z (f[0]'')[z]+8 z^2 (f[7]'')[z]-8 z^3 (f[7]'')[z],
	6 f[3][z]+2 f[4][z]+10 f[5][z]-12 f[7][z]+24 f[8][z]-4 c2 f[8][z]-36 z f[8][z]-96 z f[9][z]+6 f[2]'[z]
		-3 f[3]'[z]+3 z f[3]'[z]-2 f[4]'[z]-2 z f[4]'[z]-10 f[5]'[z]+8 z f[5]'[z]-3 f[6]'[z]+6 f[7]'[z]-6 z f[7]'[z]
		+24 z f[8]'[z]-28 z^2 f[8]'[z]+z (f[4]'')[z]-z^2 (f[4]'')[z]-z (f[5]'')[z]+z^2 (f[5]'')[z]
		+4 z^2 (f[8]'')[z]-4 z^3 (f[8]'')[z],
	36 f[8][z]+768 f[9][z]-96 c2 f[9][z]-1536 z f[9][z]+36 f[2]'[z]+9 f[3]'[z]+9 f[6]'[z]+36 f[7]'[z]
		-24 f[8]'[z]+28 z f[8]'[z]+768 z f[9]'[z]-864 z^2 f[9]'[z]-12 (f[2]'')[z]+12 z (f[2]'')[z]-3 (f[3]'')[z]
		+3 z (f[3]'')[z]-3 (f[6]'')[z]+3 z (f[6]'')[z]-12 (f[7]'')[z]+12 z (f[7]'')[z]-4 z (f[8]'')[z]
		+4 z^2 (f[8]'')[z]+96 z^2 (f[9]'')[z]-96 z^3 (f[9]'')[z]
};


(* ::Subsubsection::Closed:: *)
(*Change of basis*)


changeBasis\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]={
	f[0]->Function[z$,G[0][z$]],
	f[1]->Function[z$,-(G[0][z$]/z$)-G[1][z$]/z$]
};
changeBasis\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalO]\[ScriptCapitalO]={
	f[0]->Function[z$,G[0][z$]],
	f[1]->Function[z$,-(G[0][z$]/z$)-G[1][z$]/z$],
	f[9]->Function[z$,G[0][z$]/(48 z$^4)-G[1][z$]/(24 z$^4)+G[2][z$]/(6 z$^4)
		-((6+z$^2) G[0]'[z$])/(288 z$^3)-G[1]'[z$]/(144 z$^2)
		-((-12+5 z$^2) (G[0]'')[z$])/(1152 z$^2)-((-1+z$) (G[1]'')[z$])/(144 z$^2)
		+((-1+z$) (4+z$) \!\(\*SuperscriptBox[\(G[0]\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[z$])/(1152 z$)+((-1+z$)^2 \!\(\*SuperscriptBox[\(G[0]\), 
TagBox[
RowBox[{"(", "4", ")"}],
Derivative],
MultilineFunction->None]\)[z$])/2304]
};
changeBasis\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]={
	f[0]->Function[z$,G[0][z$]],
	f[1]->Function[z$,-((\[CapitalDelta]p G[0][z$])/z$)-G[1][z$]/z$],
	f[2]->Function[z$,G[5][z$]/z$^2-((-1+z$) (z$+2 \[CapitalDelta]p) G[0]'[z$])/(8 z$ (1+2 \[CapitalDelta]p))-((-1+z$)^2 (G[0]'')[z$])/(16 (1+2 \[CapitalDelta]p))],
	f[3]->Function[z$,-((\[CapitalDelta]p G[0][z$])/(2 z$^2))-G[1][z$]/(2 z$^2)+G[7][z$]/z$^2-((-1+z$) G[1]'[z$])/(2 z$ (1+2 \[CapitalDelta]p))],
	f[4]->Function[z$,-(((-2+\[CapitalDelta]p) \[CapitalDelta]p G[0][z$])/(4 z$^2))-(\[CapitalDelta]p G[1][z$])/(2 z$^2)+(2 G[2][z$])/z$^2],
	f[5]->Function[z$,(\[CapitalDelta]p (1+\[CapitalDelta]p) G[0][z$])/(4 z$^2)+(\[CapitalDelta]p G[1][z$])/(2 z$^2)-(2 G[3][z$])/z$^2],
	f[6]->Function[z$,-((\[CapitalDelta]p G[0][z$])/(2 z$^2))-G[1][z$]/(2 z$^2)-G[6][z$]/z$^2+G[1]'[z$]/(2 z$ (1+2 \[CapitalDelta]p))],
	f[7]->Function[z$,G[4][z$]/z$^2+(\[CapitalDelta]p G[0]'[z$])/(4 z$ (1+2 \[CapitalDelta]p))-(G[0]'')[z$]/(16 (1+2 \[CapitalDelta]p))],
	f[8]->Function[z$,-(((-1+\[CapitalDelta]p) \[CapitalDelta]p (-1+2 \[CapitalDelta]p) G[0][z$])/(12 z$^3))-((3+2 \[CapitalDelta]p+4 \[CapitalDelta]p^3) G[1][z$])/(4 z$^3 (1+2 \[CapitalDelta]p))
		+(2 \[CapitalDelta]p G[2][z$])/z$^3+(2 \[CapitalDelta]p G[3][z$])/z$^3-(3 (1+\[CapitalDelta]p) G[6][z$])/(2 z$^3 (1+2 \[CapitalDelta]p))
		+(3 (1+\[CapitalDelta]p) G[7][z$])/(2 z$^3 (1+2 \[CapitalDelta]p))+(3 G[8][z$])/(2 z$^3)-(3 (-1-2 \[CapitalDelta]p+z$ \[CapitalDelta]p) G[1]'[z$])/(4 z$^2 (1+2 \[CapitalDelta]p)^2)
		-(3 (-1+z$) G[6]'[z$])/(4 z$^2 (1+2 \[CapitalDelta]p))-(3 G[7]'[z$])/(4 z$^2 (1+2 \[CapitalDelta]p))
		+(3 (-1+z$) (G[1]'')[z$])/(8 z$ (1+2 \[CapitalDelta]p)^2)],
	f[9]->Function[z$,(\[CapitalDelta]p (6+8 \[CapitalDelta]p-2 \[CapitalDelta]p^2-5 \[CapitalDelta]p^3+2 \[CapitalDelta]p^4) G[0][z$])/(144 z$^4 (1+2 \[CapitalDelta]p))
		+(\[CapitalDelta]p (1-10 \[CapitalDelta]p-4 \[CapitalDelta]p^2+4 \[CapitalDelta]p^3) G[1][z$])/(72 z$^4 (1+2 \[CapitalDelta]p))-((-2+\[CapitalDelta]p) \[CapitalDelta]p G[2][z$])/(6 z$^4)-(\[CapitalDelta]p (1+\[CapitalDelta]p) G[3][z$])/(6 z$^4)
		-((3+4 \[CapitalDelta]p) G[4][z$])/(8 z$^4 (1+2 \[CapitalDelta]p))-((3+4 \[CapitalDelta]p) G[5][z$])/(8 z$^4 (1+2 \[CapitalDelta]p))+(\[CapitalDelta]p G[6][z$])/(8 z$^4 (1+2 \[CapitalDelta]p))
		-(\[CapitalDelta]p G[7][z$])/(8 z$^4 (1+2 \[CapitalDelta]p))-(\[CapitalDelta]p G[8][z$])/(4 z$^4)+G[9][z$]/z$^4-(\[CapitalDelta]p (2+z$^2+4 \[CapitalDelta]p) G[0]'[z$])/(32 z$^3 (1+2 \[CapitalDelta]p)^2)
		-(\[CapitalDelta]p G[1]'[z$])/(16 z$^2 (1+2 \[CapitalDelta]p)^2)-((-1+z$) (2+z$+2 \[CapitalDelta]p) G[4]'[z$])/(8 z$^3 (1+2 \[CapitalDelta]p))
		+((1+\[CapitalDelta]p) G[5]'[z$])/(4 z$^3 (1+2 \[CapitalDelta]p))+((-1+z$) \[CapitalDelta]p G[6]'[z$])/(8 z$^3 (1+2 \[CapitalDelta]p))
		+(\[CapitalDelta]p G[7]'[z$])/(8 z$^3 (1+2 \[CapitalDelta]p))-((-3 z$^2-4 \[CapitalDelta]p-8 z$ \[CapitalDelta]p+8 z$^2 \[CapitalDelta]p-8 \[CapitalDelta]p^2+8 z$ \[CapitalDelta]p^2) (G[0]'')[z$])/(128 z$^2 (1+2 \[CapitalDelta]p)^2)
		-((-1+z$) \[CapitalDelta]p (G[1]'')[z$])/(16 z$^2 (1+2 \[CapitalDelta]p)^2)-((-1+z$)^2 (G[4]'')[z$])/(16 z$^2 (1+2 \[CapitalDelta]p))-(G[5]'')[z$]/(16 z$^2 (1+2 \[CapitalDelta]p))
		-((-1+z$) (-3 z$-4 \[CapitalDelta]p+2 z$ \[CapitalDelta]p) \!\(\*SuperscriptBox[\(G[0]\), 
TagBox[
RowBox[{"(", "3", ")"}],
Derivative],
MultilineFunction->None]\)[z$])/(128 z$ (1+2 \[CapitalDelta]p)^2)+((-1+z$)^2 \!\(\*SuperscriptBox[\(G[0]\), 
TagBox[
RowBox[{"(", "4", ")"}],
Derivative],
MultilineFunction->None]\)[z$])/(256 (1+2 \[CapitalDelta]p)^2)]
};


(* ::Subsubsection::Closed:: *)
(*Ansatz 1d blocks*)


ansatzSingleGi[i_,\[CapitalDelta]12_] := G[i]:>(( 
	+a[i]g[\[CapitalDelta]12,0,\[CapitalDelta]][#]
	+b[i]g[\[CapitalDelta]12,0,\[CapitalDelta]+1/2][#]
	+c[i]g[\[CapitalDelta]12,0,\[CapitalDelta]+1][#]
	+d[i]g[\[CapitalDelta]12,0,\[CapitalDelta]+3/2][#]
	+e[i]g[\[CapitalDelta]12,0,\[CapitalDelta]+2][#]
)&);
ansatzAllGi={
	ansatzSingleGi[0,0],
	ansatzSingleGi[1,0],
	ansatzSingleGi[2,0],
	ansatzSingleGi[3,0],
	ansatzSingleGi[4,-2],
	ansatzSingleGi[5,+2],
	ansatzSingleGi[6,-1],
	ansatzSingleGi[7,+1],
	ansatzSingleGi[8,0],
	ansatzSingleGi[9,0]
};
bosonicBlock1d={
	g[\[CapitalDelta]12_,\[CapitalDelta]34_,\[CapitalDelta]_] :> (#^\[CapitalDelta] Hypergeometric2F1[\[CapitalDelta]-\[CapitalDelta]12,\[CapitalDelta]+\[CapitalDelta]34,2\[CapitalDelta],#]&)
};


(* ::Subsubsection::Closed:: *)
(*Solution Casimir equation \[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]*)


solution\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]exchange00={
	c2->\[CapitalDelta](\[CapitalDelta]+1),
	a[0]->1,
	a[1]->1/2 (-2+\[CapitalDelta]) a[0],
	e[0]->((-1+\[CapitalDelta]) \[CapitalDelta] (1+\[CapitalDelta]) a[0])/(4 (2+\[CapitalDelta]) (1+2 \[CapitalDelta]) (3+2 \[CapitalDelta])),
	e[1]->-(((-1+\[CapitalDelta]) \[CapitalDelta] (1+\[CapitalDelta]) (3+\[CapitalDelta]) a[0])/(8 (2+\[CapitalDelta]) (1+2 \[CapitalDelta]) (3+2 \[CapitalDelta]))),
	(b|c|d)[_]:>0
};
solution\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]exchange10={
	c2->\[CapitalDelta](\[CapitalDelta]+1)+2,
	c[0]->1,
	c[1]->-(c[0]/2),
	(a|b|d|e)[_]:>0
};


(* ::Subsubsection::Closed:: *)
(*Solution Casimir equation \[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalO]\[ScriptCapitalO]*)


solution\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalO]\[ScriptCapitalO]exchange00={
	c2->\[CapitalDelta](\[CapitalDelta]+1),
	a[1]->1/2 (-2+\[CapitalDelta]) a[0],
	a[2]->-(1/16) (-3+\[CapitalDelta]) (-2+\[CapitalDelta]) a[0],
	e[1]->1/2 (-3-\[CapitalDelta]) e[0],
	e[2]->-(1/16) (3+\[CapitalDelta]) (4+\[CapitalDelta]) e[0],
	(b|c|d)[_]:>0
};
solution\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalO]\[ScriptCapitalO]exchange10={
	c2->\[CapitalDelta](\[CapitalDelta]+1)+2,
	c[1]->-(c[0]/2),
	c[2]->1/48 (-2+\[CapitalDelta]) (3+\[CapitalDelta]) c[0],
	(a|b|d|e)[_]:>0
};


(* ::Subsubsection::Closed:: *)
(*Solution Casimir equation \[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]*)


solution\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]exchange00={
	c2->\[CapitalDelta](\[CapitalDelta]+1),
	a[1]->1/2 (\[CapitalDelta]-2 \[CapitalDelta]p) a[0],
	a[3]->-(1/16) (-1+\[CapitalDelta]-2 \[CapitalDelta]p) (\[CapitalDelta]-2 \[CapitalDelta]p) a[0]-a[2],
	a[4]->((2+\[CapitalDelta]p) (-\[CapitalDelta]+2 \[CapitalDelta]p) (1-\[CapitalDelta]+2 \[CapitalDelta]p) a[0])/(24 (1+2 \[CapitalDelta]p))+(2 a[2])/3,
	a[5]->((2+\[CapitalDelta]p) (-\[CapitalDelta]+2 \[CapitalDelta]p) (1-\[CapitalDelta]+2 \[CapitalDelta]p) a[0])/(24 (1+2 \[CapitalDelta]p))+(2 a[2])/3,
	a[6]->((2+\[CapitalDelta]p) (-\[CapitalDelta]+2 \[CapitalDelta]p) (1-\[CapitalDelta]+2 \[CapitalDelta]p) a[0])/(6 (1+2 \[CapitalDelta]p))+(8 a[2])/3,
	a[7]->-(((2+\[CapitalDelta]p) (-\[CapitalDelta]+2 \[CapitalDelta]p) (1-\[CapitalDelta]+2 \[CapitalDelta]p) a[0])/(6 (1+2 \[CapitalDelta]p)))-(8 a[2])/3,
	a[8]->((2+\[CapitalDelta]p)^2 (-\[CapitalDelta]+2 \[CapitalDelta]p) (1-\[CapitalDelta]+2 \[CapitalDelta]p) (2-\[CapitalDelta]+2 \[CapitalDelta]p) a[0])/(18 (1+2 \[CapitalDelta]p)^2)+(8 (2-\[CapitalDelta]+2 \[CapitalDelta]p) a[2])/(3 (1+2 \[CapitalDelta]p)),
	a[9]->((2+\[CapitalDelta]p)^2 (-\[CapitalDelta]+2 \[CapitalDelta]p) (1-\[CapitalDelta]+2 \[CapitalDelta]p) (2-\[CapitalDelta]+2 \[CapitalDelta]p) (3-\[CapitalDelta]+2 \[CapitalDelta]p) a[0])/(576 (1+2 \[CapitalDelta]p)^2)+((2-\[CapitalDelta]+2 \[CapitalDelta]p) (3-\[CapitalDelta]+2 \[CapitalDelta]p) a[2])/(12 (1+2 \[CapitalDelta]p)),
	e[1]->1/2 (-1-\[CapitalDelta]-2 \[CapitalDelta]p) e[0],
	e[3]->-(1/16) (1+\[CapitalDelta]+2 \[CapitalDelta]p) (2+\[CapitalDelta]+2 \[CapitalDelta]p) e[0]-e[2],
	e[4]->((2+\[CapitalDelta]) (3+\[CapitalDelta]) (2+\[CapitalDelta]p) (1+\[CapitalDelta]+2 \[CapitalDelta]p) (2+\[CapitalDelta]+2 \[CapitalDelta]p) e[0])/(24 \[CapitalDelta] (1+\[CapitalDelta]) (1+2 \[CapitalDelta]p))+(2 (2+\[CapitalDelta]) (3+\[CapitalDelta]) e[2])/(3 \[CapitalDelta] (1+\[CapitalDelta])),
	e[5]->((2+\[CapitalDelta]) (3+\[CapitalDelta]) (2+\[CapitalDelta]p) (1+\[CapitalDelta]+2 \[CapitalDelta]p) (2+\[CapitalDelta]+2 \[CapitalDelta]p) e[0])/(24 \[CapitalDelta] (1+\[CapitalDelta]) (1+2 \[CapitalDelta]p))+(2 (2+\[CapitalDelta]) (3+\[CapitalDelta]) e[2])/(3 \[CapitalDelta] (1+\[CapitalDelta])),
	e[6]->-(((2+\[CapitalDelta]) (2+\[CapitalDelta]p) (1+\[CapitalDelta]+2 \[CapitalDelta]p) (2+\[CapitalDelta]+2 \[CapitalDelta]p) e[0])/(6 (1+\[CapitalDelta]) (1+2 \[CapitalDelta]p)))-(8 (2+\[CapitalDelta]) e[2])/(3 (1+\[CapitalDelta])),
	e[7]->((2+\[CapitalDelta]) (2+\[CapitalDelta]p) (1+\[CapitalDelta]+2 \[CapitalDelta]p) (2+\[CapitalDelta]+2 \[CapitalDelta]p) e[0])/(6 (1+\[CapitalDelta]) (1+2 \[CapitalDelta]p))+(8 (2+\[CapitalDelta]) e[2])/(3 (1+\[CapitalDelta])),
	e[8]->((2+\[CapitalDelta]p)^2 (1+\[CapitalDelta]+2 \[CapitalDelta]p) (2+\[CapitalDelta]+2 \[CapitalDelta]p) (3+\[CapitalDelta]+2 \[CapitalDelta]p) e[0])/(18 (1+2 \[CapitalDelta]p)^2)+(8 (3+\[CapitalDelta]+2 \[CapitalDelta]p) e[2])/(3 (1+2 \[CapitalDelta]p)),
	e[9]->((2+\[CapitalDelta]p)^2 (1+\[CapitalDelta]+2 \[CapitalDelta]p) (2+\[CapitalDelta]+2 \[CapitalDelta]p) (3+\[CapitalDelta]+2 \[CapitalDelta]p) (4+\[CapitalDelta]+2 \[CapitalDelta]p) e[0])/(576 (1+2 \[CapitalDelta]p)^2)+((3+\[CapitalDelta]+2 \[CapitalDelta]p) (4+\[CapitalDelta]+2 \[CapitalDelta]p) e[2])/(12 (1+2 \[CapitalDelta]p)),
	(b|c|d)[_]:>0
};
solution\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]exchange10={
	c2->\[CapitalDelta](\[CapitalDelta]+1)+2,
	c[1]->1/2 (1-2 \[CapitalDelta]p) c[0],
	c[2]->1/48 (6+\[CapitalDelta]+\[CapitalDelta]^2-6 \[CapitalDelta]p-6 \[CapitalDelta]p^2) c[0],
	c[3]->-(1/8) (-1+\[CapitalDelta]p)^2 c[0],
	c[4]->-(((1+\[CapitalDelta]) (2+\[CapitalDelta]) (-1+\[CapitalDelta]p) c[0])/(24 (1+2 \[CapitalDelta]p))),
	c[5]->-(((1+\[CapitalDelta]) (2+\[CapitalDelta]) (-1+\[CapitalDelta]p) c[0])/(24 (1+2 \[CapitalDelta]p))),
	c[6]->-(((1+\[CapitalDelta]) (-1+\[CapitalDelta]p) c[0])/(3 (1+2 \[CapitalDelta]p))),
	c[7]->((1+\[CapitalDelta]) (-1+\[CapitalDelta]p) c[0])/(3 (1+2 \[CapitalDelta]p)),
	c[8]->((-1+\[CapitalDelta]p)^2 (3+2 \[CapitalDelta]p) (1-\[CapitalDelta]+2 \[CapitalDelta]p) (2+\[CapitalDelta]+2 \[CapitalDelta]p) c[0])/(18 (1+2 \[CapitalDelta]p)^2),
	c[9]->((-1+\[CapitalDelta]p)^2 (1-\[CapitalDelta]+2 \[CapitalDelta]p) (2-\[CapitalDelta]+2 \[CapitalDelta]p) (2+\[CapitalDelta]+2 \[CapitalDelta]p) (3+\[CapitalDelta]+2 \[CapitalDelta]p) c[0])/(576 (1+2 \[CapitalDelta]p)^2),
	(a|b|d|e)[_]:>0
};
solution\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]exchange01={
	c2->\[CapitalDelta](\[CapitalDelta]+1)-4,
	c[1]->(-1-\[CapitalDelta]p) c[0],
	c[2]->-(1/8) (2+\[CapitalDelta]p)^2 c[0],
	c[3]->1/48 (\[CapitalDelta]+\[CapitalDelta]^2-6 \[CapitalDelta]p-6 \[CapitalDelta]p^2) c[0],
	c[4]->((1+\[CapitalDelta]) (2+\[CapitalDelta]) (2+\[CapitalDelta]p) c[0])/(24 (1+2 \[CapitalDelta]p)),
	c[5]->((1+\[CapitalDelta]) (2+\[CapitalDelta]) (2+\[CapitalDelta]p) c[0])/(24 (1+2 \[CapitalDelta]p)),
	c[6]->-(((1+\[CapitalDelta]) (2+\[CapitalDelta]p) c[0])/(6 (1+2 \[CapitalDelta]p))),
	c[7]->((1+\[CapitalDelta]) (2+\[CapitalDelta]p) c[0])/(6 (1+2 \[CapitalDelta]p)),
	c[8]->(\[CapitalDelta]p (2+\[CapitalDelta]p)^2 (1-\[CapitalDelta]+2 \[CapitalDelta]p) (2+\[CapitalDelta]+2 \[CapitalDelta]p) c[0])/(9 (1+2 \[CapitalDelta]p)^2),
	c[9]->((2+\[CapitalDelta]p)^2 (1-\[CapitalDelta]+2 \[CapitalDelta]p) (2-\[CapitalDelta]+2 \[CapitalDelta]p) (2+\[CapitalDelta]+2 \[CapitalDelta]p) (3+\[CapitalDelta]+2 \[CapitalDelta]p) c[0])/(576 (1+2 \[CapitalDelta]p)^2),
	(a|b|d|e)[_]:>0
};


(* ::Subsection:: *)
(*Invariants in different frames and channels*)


(* ::Text:: *)
(*For a coordinate Subscript[z, i]=(Subscript[x, i], Subscript[\[Theta], i]), we use the conventions that the position is x[i], and the components Subscript[(Subscript[\[Theta], i]), A]^a of the fermion are given by \[Theta][i][A,a].*)
(*We are also using the convention that inv[0] is z*)


(* ::Subsubsection::Closed:: *)
(*Invariants frame \[ScriptCapitalF]1*)


invariantsFrame\[ScriptCapitalF]1={
	inv[0]->(x[1]-x[2])/x[1],
	inv[1]->-((\[Theta][1][1,1]\[CenterDot]\[Theta][2][2,2])/x[1])+(\[Theta][1][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]+(\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,2])/x[1]-(\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1])/x[1],
	inv[2]->-((12 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2])/x[1]^2),
	inv[3]->-((3 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2)+(3 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		-(3 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,2])/x[1]^2+(3 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1])/x[1]^2,
	inv[4]->(4 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,2])/x[1]^2-(2 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(2 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2-(2 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(2 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2+(4 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,1])/x[1]^2,
	inv[5]->-((4 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2)+(2 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(2 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2-(2 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		+(2 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2-(4 \[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2])/x[1]^2,
	inv[6]->-((3 \[Theta][1][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2)+(3 \[Theta][1][1,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(3 \[Theta][1][2,1]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,2])/x[1]^2+(3 \[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2,
	inv[7]->-((12 \[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2),
	inv[8]->-((6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^3)
		+(6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^3
		+(6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,2])/x[1]^3
		-(6 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^3,
	inv[9]->(144 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^4
};


(* ::Subsubsection::Closed:: *)
(*Invariants frame \[ScriptCapitalF]2*)


invariantsFrame\[ScriptCapitalF]2={
	inv[0]->-((9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(8 x[3]^2 (x[3]-x[4])))
		+(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(8 x[3]^2 (x[3]-x[4]))
		+(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2])/(8 x[3]^2 (x[3]-x[4]))
		-(9 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1])/(8 x[3]^2 (x[3]-x[4]))
		-(3 \[Theta][3][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(4 x[3] (x[3]-x[4]))
		+(3 \[Theta][3][1,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(4 x[3] (x[3]-x[4]))
		-(3 \[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2])/(4 x[3] (x[3]-x[4]))
		+(3 \[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1])/(4 x[3] (x[3]-x[4]))
		+(x[3]-x[4])/x[3]+(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(4 x[3] (x[3]-x[4])^2 x[4])
		+(3 \[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(2 (x[3]-x[4]) x[4])
		-(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2] x[4])/(2 x[3]^2 (x[3]-x[4]))
		+(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][2,2] x[4])/(4 x[3]^2 (x[3]-x[4]))
		-(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][2,1] x[4])/(4 x[3]^2 (x[3]-x[4]))
		+(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2] x[4])/(4 x[3]^2 (x[3]-x[4]))
		-(3 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1] x[4])/(4 x[3]^2 (x[3]-x[4])),
	inv[1]->-((\[Theta][3][1,1]\[CenterDot]\[Theta][4][2,2])/x[3])+(\[Theta][3][1,2]\[CenterDot]\[Theta][4][2,1])/x[3]
		+(\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2])/x[3]-(\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1])/x[3]
		-(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][2,2])/(2 x[3] (x[3]-x[4]))
		+(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][2,1])/(2 x[3] (x[3]-x[4]))
		+(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3] (x[3]-x[4]))
		-(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2])/(2 x[3] (x[3]-x[4]))
		-(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2])/(x[3] (x[3]-x[4]))
		+(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1])/(x[3] (x[3]-x[4]))
		+(3 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1])/(2 x[3] (x[3]-x[4]))
		+(3 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,2])/(x[3] (x[3]-x[4]))
		-(3 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1])/(x[3] (x[3]-x[4]))
		+(3 \[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2])/(x[3] (x[3]-x[4]))
		+(6 \[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/((x[3]-x[4]) x[4])
		-(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(4 x[3] (x[3]-x[4]) x[4])
		+(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(4 x[3] (x[3]-x[4]) x[4])
		+(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2])/(4 x[3] (x[3]-x[4]) x[4])
		-(9 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1])/(4 x[3] (x[3]-x[4]) x[4])
		+(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (2 x[3]-x[4]))/(2 x[3]^2 (x[3]-x[4])^2 x[4])
		-(3 \[Theta][3][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (x[3]+2 x[4]))/(2 x[3] (x[3]-x[4]) x[4])
		+(3 \[Theta][3][1,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (x[3]+2 x[4]))/(2 x[3] (x[3]-x[4]) x[4])
		-(3 \[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2] (x[3]+2 x[4]))/(2 x[3] (x[3]-x[4]) x[4])
		+(3 \[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1] (x[3]+2 x[4]))/(2 x[3] (x[3]-x[4]) x[4]),
	inv[2]->-((12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3]-x[4])^2)
		+(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2])/(x[3]-x[4])^2-(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1])/(x[3]-x[4])^2
		-(12 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,2])/(x[3]-x[4])^2+(12 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1])/(x[3]-x[4])^2
		-(12 \[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2])/(x[3]-x[4])^2-(12 \[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] x[3]^2)/((x[3]-x[4])^2 x[4]^2)
		-(36 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3] (x[3]-x[4])^2 x[4])
		+(12 \[Theta][3][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] x[3])/((x[3]-x[4])^2 x[4])
		-(12 \[Theta][3][1,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] x[3])/((x[3]-x[4])^2 x[4])
		+(12 \[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2] x[3])/((x[3]-x[4])^2 x[4])
		-(12 \[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1] x[3])/((x[3]-x[4])^2 x[4])
		+(18 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3] (x[3]-x[4]) x[4])
		-(18 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3] (x[3]-x[4]) x[4])
		-(18 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2])/(x[3] (x[3]-x[4]) x[4])
		+(18 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1])/(x[3] (x[3]-x[4]) x[4])
		+(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][2,2] x[4])/(x[3] (x[3]-x[4])^2)
		-(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][2,1] x[4])/(x[3] (x[3]-x[4])^2)
		+(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2] x[4])/(x[3] (x[3]-x[4])^2)
		-(12 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1] x[4])/(x[3] (x[3]-x[4])^2)
		-(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2),
	inv[3]->-((12 \[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] x[3])/((x[3]-x[4])^2 x[4]))
		-(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		-(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		+(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		-(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		-(6 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,2] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		+(6 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		-(6 \[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		-(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (2 x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2 x[4])
		+(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][2,2] x[4] (3 x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][2,1] x[4] (3 x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		+(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2] x[4] (3 x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(3 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1] x[4] (3 x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		+(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (x[3]+2 x[4]))/(2 x[3]^2 (x[3]-x[4]) x[4])
		-(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (x[3]+2 x[4]))/(2 x[3]^2 (x[3]-x[4]) x[4])
		-(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2] (x[3]+2 x[4]))/(2 x[3]^2 (x[3]-x[4]) x[4])
		+(9 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1] (x[3]+2 x[4]))/(2 x[3]^2 (x[3]-x[4]) x[4])
		+(3 \[Theta][3][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (x[3]+3 x[4]))/((x[3]-x[4])^2 x[4])
		-(3 \[Theta][3][1,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (x[3]+3 x[4]))/((x[3]-x[4])^2 x[4])
		+(3 \[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2] (x[3]+3 x[4]))/((x[3]-x[4])^2 x[4])
		-(3 \[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1] (x[3]+3 x[4]))/((x[3]-x[4])^2 x[4]),
	inv[4]->-((2 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,2])/x[3]^2)
		-(2 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1])/x[3]^2
		-(12 \[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3]-x[4])^2
		-(18 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3]^2 (x[3]-x[4])^2)
		+(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3]^2 (x[3]-x[4]))
		-(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3]^2 (x[3]-x[4]))
		-(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2])/(x[3]^2 (x[3]-x[4]))
		+(9 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1])/(x[3]^2 (x[3]-x[4]))
		-(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] x[4])/(x[3] (x[3]-x[4])^2)
		-(12 \[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2] x[4])/(x[3] (x[3]-x[4])^2)
		-(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		+(6 \[Theta][3][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		-(6 \[Theta][3][1,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		+(6 \[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		-(6 \[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		+(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][2,2] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][2,1] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		+(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(6 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		+(4 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2] (x[3]^2+x[3] x[4]+x[4]^2))/(x[3]^2 (x[3]-x[4])^2)
		+(4 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1] (x[3]^2+x[3] x[4]+x[4]^2))/(x[3]^2 (x[3]-x[4])^2)
		-(2 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1] (x[3]^2+4 x[3] x[4]+x[4]^2))/(x[3]^2 (x[3]-x[4])^2)
		-(2 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,2] (x[3]^2+4 x[3] x[4]+x[4]^2))/(x[3]^2 (x[3]-x[4])^2),
	inv[5]->(2 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,2])/x[3]^2
		+(2 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1])/x[3]^2
		-(12 \[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3]-x[4])^2
		-(18 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3]^2 (x[3]-x[4])^2)
		+(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3]^2 (x[3]-x[4]))
		-(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3]^2 (x[3]-x[4]))
		-(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2])/(x[3]^2 (x[3]-x[4]))
		+(9 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1])/(x[3]^2 (x[3]-x[4]))
		+(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2] x[4])/(x[3] (x[3]-x[4])^2)
		+(12 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1] x[4])/(x[3] (x[3]-x[4])^2)
		-(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		+(6 \[Theta][3][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		-(6 \[Theta][3][1,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		+(6 \[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		-(6 \[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1] (x[3]+x[4]))/(x[3] (x[3]-x[4])^2)
		+(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][2,2] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][2,1] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		+(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(6 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(4 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (x[3]^2+x[3] x[4]+x[4]^2))/(x[3]^2 (x[3]-x[4])^2)
		-(4 \[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2] (x[3]^2+x[3] x[4]+x[4]^2))/(x[3]^2 (x[3]-x[4])^2)
		-(2 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1] (x[3]^2+4 x[3] x[4]+x[4]^2))/(x[3]^2 (x[3]-x[4])^2)
		-(2 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,2] (x[3]^2+4 x[3] x[4]+x[4]^2))/(x[3]^2 (x[3]-x[4])^2),
	inv[6]->(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] (x[3]-2 x[4]))/(x[3]^3 (x[3]-x[4])^2)
		+(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(2 x[3]^2 (x[3]-x[4]))
		-(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(2 x[3]^2 (x[3]-x[4]))
		-(9 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2])/(2 x[3]^2 (x[3]-x[4]))
		+(9 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1])/(2 x[3]^2 (x[3]-x[4]))
		-(12 \[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] x[4])/(x[3] (x[3]-x[4])^2)
		-(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		-(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		+(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(6 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,2] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		+(6 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(6 \[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2] x[4] (x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		+(3 \[Theta][3][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] x[4] (3 x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(3 \[Theta][3][1,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] x[4] (3 x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		+(3 \[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2] x[4] (3 x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(3 \[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1] x[4] (3 x[3]+x[4]))/(x[3]^2 (x[3]-x[4])^2)
		+(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][2,2] x[4] (x[3]+3 x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][2,1] x[4] (x[3]+3 x[4]))/(x[3]^2 (x[3]-x[4])^2)
		+(3 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2] x[4] (x[3]+3 x[4]))/(x[3]^2 (x[3]-x[4])^2)
		-(3 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1] x[4] (x[3]+3 x[4]))/(x[3]^2 (x[3]-x[4])^2),
	inv[7]->(36 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/(x[3]^3 (x[3]-x[4]))
		-(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		+(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		-(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][2,1] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		-(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		+(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		+(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		-(12 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		+(12 \[Theta][3][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		-(12 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		-(12 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		+(12 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		-(12 \[Theta][3][1,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		-(12 \[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		+(12 \[Theta][3][2,1]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		-(12 \[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1] x[4]^2)/(x[3]^2 (x[3]-x[4])^2)
		-(12 \[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2] x[4]^2)/(x[3]^2 (x[3]-x[4])^2),
	inv[8]->-((6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/x[3]^3)
		+(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/x[3]^3
		+(6 \[Theta][3][1,1]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,2])/x[3]^3
		-(6 \[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1])/x[3]^3,
	inv[9]->(144 \[Theta][3][1,1]\[CenterDot]\[Theta][3][1,2]\[CenterDot]\[Theta][3][2,1]\[CenterDot]\[Theta][3][2,2]\[CenterDot]\[Theta][4][1,1]\[CenterDot]\[Theta][4][1,2]\[CenterDot]\[Theta][4][2,1]\[CenterDot]\[Theta][4][2,2])/x[3]^4
};


(* ::Subsubsection::Closed:: *)
(*Invariants frame \[ScriptCapitalF]1 after replacement (1\[LeftRightArrow]3)*)


invariantsTildeFrame\[ScriptCapitalF]1={
	invTilde[0]->-((\[Theta][1][1,1]\[CenterDot]\[Theta][2][2,2])/(2 x[1]))+(\[Theta][1][1,2]\[CenterDot]\[Theta][2][2,1])/(2 x[1])
		+(\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,2])/(2 x[1])-(\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1])/(2 x[1])+x[2]/x[1],
	invTilde[1]->-((\[Theta][1][1,1]\[CenterDot]\[Theta][2][2,2])/x[1])+(\[Theta][1][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]
		+(\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,2])/x[1]-(\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1])/x[1],
	invTilde[2]->-((12 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2])/x[1]^2),
	invTilde[3]->-((12 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2])/x[1]^2)
		+(3 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(3 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		+(3 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,2])/x[1]^2
		-(3 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1])/x[1]^2,
	invTilde[4]->-((12 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2])/x[1]^2)
		+(6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		+(6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,2])/x[1]^2
		+(4 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(2 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(2 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		-(6 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1])/x[1]^2
		-(2 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(2 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		+(4 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,1])/x[1]^2,
	invTilde[5]->-((12 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2])/x[1]^2)
		+(6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		-(4 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		+(6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,2])/x[1]^2
		+(2 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(2 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		-(6 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1])/x[1]^2
		-(2 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		+(2 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		-(4 \[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2])/x[1]^2,
	invTilde[6]->-((12 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2])/x[1]^2)
		+(9 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(9 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		-(6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		+(9 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,2])/x[1]^2
		+(6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		+(3 \[Theta][1][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(9 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1])/x[1]^2
		-(6 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		+(6 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		-(3 \[Theta][1][1,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(6 \[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2])/x[1]^2
		+(3 \[Theta][1][2,1]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(3 \[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2,
	invTilde[7]->-((12 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2])/x[1]^2)
		+(12 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(12 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		-(12 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		+(12 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,2])/x[1]^2
		+(12 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(12 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		+(12 \[Theta][1][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(12 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1])/x[1]^2
		-(12 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		+(12 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		-(12 \[Theta][1][1,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(12 \[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2])/x[1]^2
		+(12 \[Theta][1][2,1]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,2])/x[1]^2
		-(12 \[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^2
		-(12 \[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^2,
	invTilde[8]->-((6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^3)
		+(6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^3
		+(6 \[Theta][1][1,1]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,2])/x[1]^3
		-(6 \[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1])/x[1]^3,
	invTilde[9]->(144 \[Theta][1][1,1]\[CenterDot]\[Theta][1][1,2]\[CenterDot]\[Theta][1][2,1]\[CenterDot]\[Theta][1][2,2]\[CenterDot]\[Theta][2][1,1]\[CenterDot]\[Theta][2][1,2]\[CenterDot]\[Theta][2][2,1]\[CenterDot]\[Theta][2][2,2])/x[1]^4
};


(* ::Subsection:: *)
(*Examples*)


(* ::Subsubsection:: *)
(*Show explicit superblocks*)


(* ::Text:: *)
(*Four displacement blocks for [\[CapitalDelta],0,0] exchange*)


G[0][z]==(G[0][z]//.ansatzAllGi//.solution\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]exchange00)
G[1][z]==(G[1][z]//.ansatzAllGi//.solution\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]exchange00)


(* ::Text:: *)
(*Four long blocks for [\[CapitalDelta],0,0] exchange*)


G[0][z]==(G[0][z]//.ansatzAllGi//.solution\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]exchange00)
G[1][z]==(G[1][z]//.ansatzAllGi//.solution\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]exchange00)
G[2][z]==(G[2][z]//.ansatzAllGi//.solution\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]exchange00)
G[3][z]==(G[3][z]//.ansatzAllGi//.solution\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]exchange00)
(* etc. *)


(* ::Subsubsection:: *)
(*Check Casimir equations*)


(* ::Text:: *)
(*We check the solutions for random values of exchanged \[CapitalDelta] and z:*)


Clear[random\[CapitalDelta]andZ]
random\[CapitalDelta]andZ=(#/.Table[{
	\[CapitalDelta]->RandomReal[WorkingPrecision->200],
	\[CapitalDelta]p->RandomReal[WorkingPrecision->200],
	z->RandomReal[WorkingPrecision->200]
},{i,5}]&);


(* ::Text:: *)
(*Check four displacements*)


eqs\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]=casimirEqs\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]//.changeBasis\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]//.ansatzAllGi//.bosonicBlock1d;
eqs\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]//.solution\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]exchange00//random\[CapitalDelta]andZ//Expand//Chop
eqs\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]//.solution\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalD]exchange10//random\[CapitalDelta]andZ//Expand//Chop


(* ::Text:: *)
(*Check two displacements and two longs*)


eqs\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalO]\[ScriptCapitalO]=casimirEqs\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalO]\[ScriptCapitalO]//.changeBasis\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalO]\[ScriptCapitalO]//.ansatzAllGi//.bosonicBlock1d;
eqs\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalO]\[ScriptCapitalO]//.solution\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalO]\[ScriptCapitalO]exchange00//random\[CapitalDelta]andZ//Expand//Chop
eqs\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalO]\[ScriptCapitalO]//.solution\[ScriptCapitalD]\[ScriptCapitalD]\[ScriptCapitalO]\[ScriptCapitalO]exchange10//random\[CapitalDelta]andZ//Expand//Chop


(* ::Text:: *)
(*Check four longs*)


collect2F1=(Collect[#,HoldPattern[Hypergeometric2F1[___]],Factor]&);
eqs\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]=casimirEqs\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]//.changeBasis\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]//.ansatzAllGi//.bosonicBlock1d;
eqs\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]//.solution\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]exchange00//collect2F1//random\[CapitalDelta]andZ//Expand//Chop
eqs\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]//.solution\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]exchange10//collect2F1//random\[CapitalDelta]andZ//Expand//Chop
eqs\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]//.solution\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]\[ScriptCapitalO]exchange01//collect2F1//random\[CapitalDelta]andZ//Expand//Chop


(* ::Subsubsection:: *)
(*Check relations between invariants after replacement (1\[LeftRightArrow]3)*)


{
	invTilde[0]-(1-inv[0]+1/2inv[1]),
	invTilde[1]-(inv[1]),
	invTilde[2]-(inv[2]),
	invTilde[3]-(inv[2]-inv[3]),
	invTilde[4]-(inv[2]-2inv[3]+inv[4]),
	invTilde[5]-(inv[2]-2inv[3]+inv[5])
	(* and so on *)
}/.Join[invariantsFrame\[ScriptCapitalF]1,invariantsTildeFrame\[ScriptCapitalF]1]//Together

